Radiation Reaction and Gravitational Waves at Fourth Post-Minkowskian Order

We obtain the total impulse in the scattering of non-spinning binaries in general relativity at fourth Post-Minkowskian order, i.e. ${\cal O}(G^4)$, including linear, nonlinear, and hereditary radiation-reaction effects. We derive the total radiated spacetime momentum as well as the associated energy flux. The latter can be used to compute gravitational-wave observables for generic (un)bound orbits. We employ the ("in-in") Schwinger-Keldysh worldline effective field theory framework in combination with modern "multi-loop" integration techniques from collider physics. The complete results are in agreement with various partial calculations in the Post-Newtonian/Minkowskian expansion.

==> anc/anc-4pm.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Ancillary*)


(*
Ancillary file for the paper "Radiation reaction and gravitational waves at fourth Post-Minkowskian order" by C. Dlapa, G. K\[ADoubleDot]lin, Z. Liu, J. Neef, and R.A. Porto.

Variables used:
- g = \gamma, scalar product of incoming velocities, defined in eq.(4)
- x, defined through g = (x^2+1)/2x
- b =b1-b2: impact parameter
- bHat: normalized impact parameter, defined below eq.(4)
- u1: \check{u}_ 1,  defined in eq.(5)
- u2: \check{u}_ 2, defined in eq.(5)
- m[i]: mass of particle i
- m = m[1]+m[2]: total mass
- nu = m[1]m[2]/m^2: symmetric mass ratio

This file contains machine-readable answers for:
- c_X (X=b,\check{u}_ 1 or \check{u}_ 2) coefficients of the total, conservative, 1rad, and 2rad impulse from 1PM up to 4PM order. 
   They can be retrieved by the functions c[1|2|3|4,b|u1|u2,x|g] and with an optional fourth argument "cons", "rad1", "rad2" for the respective partial results: eqs.(7)+(14)-(15)
- The full impulse \Delta p at order G^i for particle 1 or 2 can be retrieved by the functions Dp1[i,g] and Dp2[i,g]: eq.(3)
- The energy loss \Delta E at 3PM and 4PM level can be retrieved by the functions DE[3,g] and DE[4,g]: eq.(8)
- The polynomials h_i, i=1,...,68 in g-space can be retrieved by the function h[i] (/. polynomialsh): Table 1 and eq.(23)
- The relative angle \chi_rel at 4PM can be retrieved by chibRel[4,g], and also the sub-pieces by chibRel[4,g,"cons"|"rad1"|"rad2"]: eqs. (19)-(22)
- The energy flux coefficient at 3PM and 4PM order. It can be retrieved by the function FE[0|1,g]: eqs. (12)+(13)
- The polynomials that allow the extraction of the impulse in terms of the x variable f[i], i=1,...,47, can be retrieved by the function f[i] (/. polynomialsf).
*)


(* ::Subsection:: *)
(*g space*)


polynomialsh = {
	h[1]->-3+377 g^2-1017 g^4+515 g^6,
	h[2]->169+380 g^2,
	h[3]->834+2095 g+1200 g^2,
	h[4]->1183+2929 g+2660 g^2+1200 g^3,
	h[5]->-12+76 g-129 g^2+60 g^3+30 g^4-25 g^6,
	h[6]->1151-3336 g+3148 g^2-912 g^3+339 g^4-552 g^5+210 g^6,
	h[7]->-g (-3+2 g^2) (4-15 g+15 g^2),
	h[8]->-1049-496 g+8700 g^2-16658 g^3+9563 g^4+13176 g^5-15822 g^6-1338 g^7+3456 g^8+420 g^9,
	h[9]->-210-210 g+885 g^2+885 g^3-3457 g^4-3457 g^5+9593 g^6+9593 g^7+3259 g^8-181493 g^9+535259 g^10-500785 g^11-32675 g^12+333545 g^13-304761 g^14+232751 g^15+74431 g^16-216185 g^17-34080 g^18+116100 g^19+11340 g^20-22680 g^21,
	h[10]->-129+366 g+444 g^2-1432 g^3+27 g^4+970 g^5+50 g^6-280 g^7,
	h[11]->2074+10643 g+18958 g^2+11391 g^3+5242 g^4-9826 g^5+1818 g^6+13198 g^7-700 g^8-10065 g^9+2835 g^11,
	h[12]->g (5369+8077 g^2-5014 g^4+4874 g^6-2955 g^8+945 g^10),
	h[13]->g (-1965+2169 g+1289 g^2-2211 g^3-856 g^4+90 g^5+580 g^6+280 g^7),
	h[14]->g (-3+2 g^2) (85-82 g-716 g^2+380 g^3+1537 g^4-610 g^5-890 g^6+280 g^7),
	h[15]->-5+76 g-150 g^2+60 g^3+35 g^4,
	h[16]->g (-3+2 g^2) (11-30 g^2+35 g^4),
	h[17]->299-1216 g+1732 g^2-960 g^3+690 g^4-860 g^6+315 g^8,
	h[18]->21+65 g^2-145 g^4+315 g^6,
	h[19]->102-4983 g+12882 g^2-11744 g^3-2154 g^4+20405 g^5-17562 g^6+234 g^7+1932 g^8+840 g^9,
	h[20]->-45+207 g^2-1471 g^4+13349 g^6-37478 g^7+63848 g^8-47540 g^9-9872 g^10+16138 g^11+14128 g^12+7824 g^13-23840 g^14+4320 g^15+3600 g^16,
	h[21]->-124+285 g+660 g^2-1480 g^3-400 g^4+1425 g^5-350 g^7,
	h[22]->1759+6744 g+3692 g^2+2044 g^3+2787 g^4+1112 g^5+210 g^6-300 g^7,
	h[23]->g (-852-283 g^2-140 g^4+75 g^6),h[24]->g (-3+2 g^2) (1151-3504 g+3148 g^2-576 g^3+339 g^4-720 g^5+210 g^6),
	h[25]->g (-3+2 g^2) (96-93 g-768 g^2+432 g^3+1632 g^4-705 g^5-960 g^6+350 g^7),
	h[26]->g^2 (3-2 g^2)^2 (11-30 g^2+35 g^4),
	h[27]->8+19 g+60 g^2+15 g^3,
	h[28]->g (63+768 g^2-645 g^4+70 g^6),
	h[29]->60+333 g^2+90 g^4-75 g^6,
	h[30]->12+76 g+129 g^2+60 g^3-30 g^4+25 g^6,
	h[31]->(1-5 g^2)^2,
	h[32]->3-44 g^2+152 g^4-192 g^6+80 g^8,
	h[33]->g (-1+2 g^2) (-109+258 g^2-216 g^4+64 g^6),
	h[34]->(-1+2 g^2)^3 (-8+5 g^2),
	h[35]->g (-3+2 g^2) (-1+2 g^2)^3,
	h[36]->3+6 g^2-28 g^4+8 g^6,
	h[37]->g (-1535+2292 g^2+384 g^4-1528 g^6+384 g^8),
	h[38]->385875-1837500 g^2+7188300 g^4-21241500 g^6+767410066 g^8+3966858415 g^10-3429240286 g^12-791542442 g^14+393897472 g^16,
	h[39]->108-1485 g-1188 g^2+4993 g^3+3780 g^4-3195 g^5-2700 g^6+1575 g^7,
	h[40]->3675-19950 g^2+79800 g^4-246540 g^6+222810 g^8-25426269 g^10-37185456 g^12+46406238 g^14+2662204 g^16-3592192 g^18,
	h[41]->-82-425 g^2-32 g^4+44 g^6,
	h[42]->g (-151-226 g^2+24 g^4+16 g^6),
	h[43]->g^2 (60+35 g^2-59 g^4+4 g^8),
	h[44]->1263 g-3883 g^3+1065 g^5-525 g^7,
	h[45]->6-37 g-66 g^2+185 g^3+210 g^4-355 g^5-150 g^6+175 g^7,
	h[46]->37 g-185 g^3+355 g^5-175 g^7,
	h[47]->g (1041-2773 g^2-1065 g^4+525 g^6),
	h[48]->13895+9916 g^2-70104 g^4+54616 g^6-8464 g^8+96 g^10,
	h[49]->1575-8250 g^2+35710 g^4-142640 g^6-5560073 g^8-417302 g^10+4034092 g^12-587336 g^14+6144 g^16,
	h[50]->1051+8535 g^2+3249 g^4-3747 g^6,
	h[51]->525-3100 g^2+13690 g^4-55260 g^6+816595 g^8+3752006 g^10-1978290 g^12-1029342 g^14+213480 g^16+24576 g^18,
	h[52]->g (-869-496 g^2+204 g^4+16 g^6),
	h[53]->g^2 (-9-6 g^2+8 g^4),
	h[54]->g (-3+2 g^2) (-8-51 g^2-6 g^4+8 g^6),
	h[55]->2057+15261 g^2+3387 g^4-4321 g^6,
	h[56]->36-1209 g+4212 g^2-6422 g^3+4332 g^4+1755 g^5-4996 g^6+2100 g^7,
	h[57]->9+1053 g^2+1083 g^4-1249 g^6,
	h[58]->2039+13155 g^2+1221 g^4-1823 g^6,
	h[59]->16+111 g^2+18 g^4-24 g^6,
	h[60]->g (-9+26 g^2),
	h[61]->35 (-1+g) (1+g) (1-18 g^2+33 g^4),
	h[62]->-45+207 g^2-1471 g^4+13349 g^6-38135 g^7+64424 g^8-32177 g^9-15056 g^10-25145 g^11+27952 g^12+33249 g^13-35360 g^14+4320 g^15+3600 g^16,
	h[63]->g^2 (-3+2 g^2) (-1+2 g^2) (11-30 g^2+35 g^4),
	h[64]->-102+2681 g-6210 g^2+10052 g^3-9366 g^4-8491 g^5+15018 g^6+702 g^7-4140 g^8,
	h[65]->124-295 g-508 g^2+1200 g^3+216 g^4-755 g^5-240 g^6+210 g^7,
	h[66]->g (-3+2 g^2) (-1+2 g^2) (11-30 g^2+35 g^4),
	h[67]->-((-1+g) (-947-3177 g+14910 g^2-26710 g^3+18929 g^4+21667 g^5-30840 g^6-2040 g^7+7596 g^8+420 g^9)),
	h[68]->(-1+g) (253-661 g-952 g^2+2632 g^3+189 g^4-1725 g^5-290 g^6+490 g^7)};


c[1,b,g]=-((2 (-1+2 g^2) m[1] m[2])/Sqrt[-1+g^2]);
c[1,u1,g]=0;
c[1,u2,g]=0;


c[2,b,g]=-((3 (-1+5 g^2) Pi m[1] m[2] (m[1]+m[2]))/(4 Sqrt[-1+g^2]));
c[2,u1,g]=(2 (1-2 g^2)^2 m[1] m[2]^2)/(-1+g^2);
c[2,u2,g]=-((2 (1-2 g^2)^2 m[1]^2 m[2])/(-1+g^2));


c[3,b,g]=((2-32 g^2+64 g^4-32 g^6) m[1]^3 m[2])/(-1+g^2)^(5/2)+(4/3 (((1-2 g^2)^2 (-8+5 g^2))/(-1+g^2)^2+(53 g-120 g^3+90 g^5-20 g^7)/(-1+g^2)^(5/2))+8 (-((g (1-2 g^2)^2 (-3+2 g^2))/(-1+g^2)^(5/2))+(-6-24 g^2+8 g^4)/(-1+g^2)) ArcSinh[Sqrt[-1+g]/Sqrt[2]]) m[1]^2 m[2]^2+((2-32 g^2+64 g^4-32 g^6) m[1] m[2]^3)/(-1+g^2)^(5/2);
c[3,u1,g]=(3 (1-7 g^2+10 g^4) Pi m[1] m[2]^2 (m[1]+m[2]))/(2 (-1+g^2));
c[3,u2,g]=-((3 (-1+2 g^2) (-1+5 g^2) Pi m[1]^3 m[2])/(2 (-1+g^2)))+(1/48 (-((72 (1-7 g^2+10 g^4))/(-1+g^2))+(-1151+3336 g-3148 g^2+912 g^3-339 g^4+552 g^5-210 g^6)/(-1+g^2)^(3/2)) Pi-(g (-3+2 g^2) (11-30 g^2+35 g^4) Pi ArcSinh[Sqrt[-1+g]/Sqrt[2]])/(8 (-1+g^2)^2)+((-5+76 g-150 g^2+60 g^3+35 g^4) Pi Log[(1+g)/2])/(8 Sqrt[-1+g^2])) m[1]^2 m[2]^2;


c[4,b,g] = (Pi h[8] m[1]^3 m[2]^2)/(48 (-1+g^2)^3)+(Pi h[9] m[1]^3 m[2]^2)/(768 g^9 (1+g) (-1+g^2)^(5/2))-(Pi ArcCosh[g] h[13] m[1]^3 m[2]^2)/(8 (-1+g) (1+g)^4)+(Pi ArcCosh[g] h[14] m[1]^3 m[2]^2)/(16 (-1+g^2)^(7/2))+(Pi h[12] Log[g] m[1]^3 m[2]^2)/(16 (-1+g^2)^(5/2))+(Pi h[10] Log[(1+g)/2] m[1]^3 m[2]^2)/(8 (-1+g^2)^2)-(Pi h[11] Log[(1+g)/2] m[1]^3 m[2]^2)/(32 (-1+g^2)^(5/2))+(Pi h[19] m[1]^2 m[2]^3)/(48 (-1+g^2)^3)+(Pi h[20] m[1]^2 m[2]^3)/(192 g^7 (-1+g^2)^(5/2))-(Pi ArcCosh[g] h[24] m[1]^2 m[2]^3)/(16 (-1+g^2)^3)+(Pi ArcCosh[g] h[25] m[1]^2 m[2]^3)/(16 (-1+g^2)^(7/2))-(3 Pi ArcCosh[g]^2 h[26] m[1]^2 m[2]^3)/(32 (-1+g^2)^(7/2))+(Pi h[23] Log[g] m[1]^2 m[2]^3)/(2 (-1+g^2)^(3/2))+(Pi h[21] Log[(1+g)/2] m[1]^2 m[2]^3)/(8 (-1+g^2)^2)+(Pi h[22] Log[(1+g)/2] m[1]^2 m[2]^3)/(16 (-1+g^2)^(3/2))+(3 Pi ArcCosh[g] h[28] Log[(1+g)/2] m[1]^2 m[2]^3)/(16 (-1+g^2)^2)+(3 Pi h[27] Log[(1+g)/2]^2 m[1]^2 m[2]^3)/(2 Sqrt[-1+g^2])+(21 Pi EllipticE[(-1+g)/(1+g)]^2 h[2] m[1]^2 m[2]^2 (m[1]+m[2]))/(32 (-1+g) Sqrt[-1+g^2])+(3 Pi EllipticK[(-1+g)/(1+g)]^2 h[3] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^(3/2))-(3 Pi EllipticE[(-1+g)/(1+g)] EllipticK[(-1+g)/(1+g)] h[4] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^(3/2))+(Pi^3 h[5] m[1]^2 m[2]^2 (m[1]+m[2]))/(8 Sqrt[-1+g^2])+(Pi h[6] Log[1/2 (-1+g)] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^(3/2))+(3 Pi h[15] Log[(1+g)/2] m[1]^2 m[2]^2 (-Log[(-1+g)/(1+g)] m[1]-Log[1/2 (-1+g)] m[2]))/(8 Sqrt[-1+g^2])+(3 Pi ArcCosh[g] h[16] m[1]^2 m[2]^2 (Log[(-1+g)/(1+g)] m[1]+Log[1/2 (-1+g)] m[2]))/(16 (-1+g^2)^2)-(3 Pi h[1] m[1] m[2] (m[1]^3+m[2]^3))/(64 (-1+g^2)^(5/2))-3/32 Sqrt[-1+g^2] Pi h[18] m[1]^3 m[2]^2 PolyLog[2,(1-g)/(1+g)]+(Pi h[29] m[1]^2 m[2]^3 PolyLog[2,(1-g)/(1+g)])/(4 Sqrt[-1+g^2])-(3 Pi h[17] m[1]^3 m[2]^2 PolyLog[2,(-1+g)/(1+g)])/(64 Sqrt[-1+g^2])+(3 Pi h[30] m[1]^2 m[2]^3 PolyLog[2,(-1+g)/(1+g)])/(8 Sqrt[-1+g^2])-(3 Pi h[7] m[1]^2 m[2]^2 (m[1]+m[2]) (-4 PolyLog[2,Sqrt[(-1+g)/(1+g)]]+PolyLog[2,(-1+g)/(1+g)]))/(4 (-1+g) (1+g)^2);
c[4,u1,g] = (4 h[33] m[1]^2 m[2]^3)/(3 (-1+g^2)^3)-(8 h[34] m[1]^2 m[2]^3)/(3 (-1+g^2)^(5/2))+(8 ArcCosh[g] h[35] m[1]^2 m[2]^3)/(-1+g^2)^3-(16 ArcCosh[g] h[36] m[1]^2 m[2]^3)/(-1+g^2)^(3/2)+(9 Pi^2 h[31] m[1] m[2]^2 (m[1]+m[2])^2)/(32 (-1+g^2))+(2 h[32] m[1] m[2]^2 (m[1]^2+m[2]^2))/(-1+g^2)^3;
c[4,u2,g] = -((9 Pi^2 h[31] m[1]^4 m[2])/(32 (-1+g^2)))-(2 h[32] m[1]^4 m[2])/(-1+g^2)^3-(4 h[37] m[1]^3 m[2]^2)/(3 (-1+g^2)^3)+(h[38] m[1]^3 m[2]^2)/(705600 g^8 (-1+g^2)^(5/2))+(Pi^2 h[39] m[1]^3 m[2]^2)/(192 (-1+g^2)^2)+(ArcCosh[g] h[40] m[1]^3 m[2]^2)/(6720 g^9 (-1+g^2)^3)+(32 ArcCosh[g] h[41] m[1]^3 m[2]^2)/(3 (-1+g^2)^(3/2))-(8 ArcCosh[g]^2 h[42] m[1]^3 m[2]^2)/(-1+g^2)^2+(32 ArcCosh[g]^2 h[43] m[1]^3 m[2]^2)/(-1+g^2)^(7/2)+(ArcCosh[g] h[44] Log[2] m[1]^3 m[2]^2)/(8 (-1+g^2)^2)-(2 h[48] m[1]^2 m[2]^3)/(45 (-1+g^2)^3)+(h[49] m[1]^2 m[2]^3)/(1440 g^7 (-1+g^2)^(5/2))+(Pi^2 h[50] m[1]^2 m[2]^3)/(48 (-1+g^2)^2)+(ArcCosh[g] h[51] m[1]^2 m[2]^3)/(480 g^8 (-1+g^2)^3)-(16 ArcCosh[g] h[52] m[1]^2 m[2]^3)/(5 (-1+g^2)^(3/2))-(16 ArcCosh[g]^2 h[53] m[1]^2 m[2]^3)/(-1+g^2)^2-(32 ArcCosh[g]^2 h[54] m[1]^2 m[2]^3)/(-1+g^2)^(7/2)-(ArcCosh[g] h[55] Log[2] m[1]^2 m[2]^3)/(4 (-1+g^2)^2)+(3 h[45] m[1]^3 m[2]^2 (-4 PolyLog[2,Sqrt[(-1+g)/(1+g)]]+PolyLog[2,(-1+g)/(1+g)]))/(16 (-1+g^2)^2)+(h[56] m[1]^2 m[2]^3 (-4 PolyLog[2,Sqrt[(-1+g)/(1+g)]]+PolyLog[2,(-1+g)/(1+g)]))/(32 (-1+g^2)^2)-(h[47] m[1]^3 m[2]^2 (-2 ArcCosh[g] Log[g]+PolyLog[2,-(g-Sqrt[-1+g^2])^2]))/(16 (-1+g^2)^2)+(h[58] m[1]^2 m[2]^3 (-2 ArcCosh[g] Log[g]+PolyLog[2,-(g-Sqrt[-1+g^2])^2]))/(8 (-1+g^2)^2)+(3 h[46] m[1]^3 m[2]^2 (ArcCosh[g] Log[(1+g)/2]-2 PolyLog[2,-g+Sqrt[-1+g^2]]))/(8 (-1+g^2)^2)+(h[57] m[1]^2 m[2]^3 (-ArcCosh[g] Log[(1+g)/2]+2 PolyLog[2,-g+Sqrt[-1+g^2]]))/(4 (-1+g^2)^2);


c[4,b,g,"cons"] = (21 Pi EllipticE[(-1+g)/(1+g)]^2 h[2] m[1]^2 m[2]^2 (m[1]+m[2]))/(32 (-1+g) Sqrt[-1+g^2])+(3 Pi EllipticK[(-1+g)/(1+g)]^2 h[3] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^(3/2))-(3 Pi EllipticE[(-1+g)/(1+g)] EllipticK[(-1+g)/(1+g)] h[4] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^(3/2))+(Pi^3 h[5] m[1]^2 m[2]^2 (m[1]+m[2]))/(8 Sqrt[-1+g^2])+(Pi h[20] m[1]^2 m[2]^2 (m[1]+m[2]))/(192 g^7 (-1+g^2)^(5/2))-(Pi ArcCosh[g] h[24] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^3)-(3 Pi ArcCosh[g]^2 h[26] m[1]^2 m[2]^2 (m[1]+m[2]))/(32 (-1+g^2)^(7/2))+(Pi h[6] Log[1/2 (-1+g)] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^(3/2))+(3 Pi ArcCosh[g] h[16] Log[1/2 (-1+g)] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^2)+(Pi h[23] Log[g] m[1]^2 m[2]^2 (m[1]+m[2]))/(2 (-1+g^2)^(3/2))+(Pi h[22] Log[(1+g)/2] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^(3/2))+(3 Pi ArcCosh[g] h[28] Log[(1+g)/2] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^2)-(3 Pi h[15] Log[1/2 (-1+g)] Log[(1+g)/2] m[1]^2 m[2]^2 (m[1]+m[2]))/(8 Sqrt[-1+g^2])+(3 Pi h[27] Log[(1+g)/2]^2 m[1]^2 m[2]^2 (m[1]+m[2]))/(2 Sqrt[-1+g^2])-(3 Pi h[1] m[1] m[2] (m[1]^3+m[2]^3))/(64 (-1+g^2)^(5/2))+(Pi h[29] m[1]^2 m[2]^2 (m[1]+m[2]) PolyLog[2,(1-g)/(1+g)])/(4 Sqrt[-1+g^2])+(3 Pi h[7] m[1]^2 m[2]^2 (m[1]+m[2]) (4 PolyLog[2,Sqrt[(-1+g)/(1+g)]]-PolyLog[2,(-1+g)/(1+g)]))/(4 (-1+g) (1+g)^2)+(3 Pi h[30] m[1]^2 m[2]^2 (m[1]+m[2]) PolyLog[2,(-1+g)/(1+g)])/(8 Sqrt[-1+g^2]);
c[4,u1,g,"cons"] = (4 h[33] m[1]^2 m[2]^3)/(3 (-1+g^2)^3)-(16 ArcCosh[g] h[36] m[1]^2 m[2]^3)/(-1+g^2)^(3/2)+(9 Pi^2 h[31] m[1] m[2]^2 (m[1]+m[2])^2)/(32 (-1+g^2))+(2 h[32] m[1] m[2]^2 (m[1]^2+m[2]^2))/(-1+g^2)^3;
c[4,u2,g,"cons"] = -((4 h[33] m[1]^3 m[2]^2)/(3 (-1+g^2)^3))+(16 ArcCosh[g] h[36] m[1]^3 m[2]^2)/(-1+g^2)^(3/2)-(9 Pi^2 h[31] m[1]^2 m[2] (m[1]+m[2])^2)/(32 (-1+g^2))-(2 h[32] m[1]^2 m[2] (m[1]^2+m[2]^2))/(-1+g^2)^3;


c[4,b,g,"rad1"] = (Pi h[8] m[1]^3 m[2]^2)/(48 (-1+g^2)^3)+(Pi ArcCosh[g] h[14] m[1]^3 m[2]^2)/(16 (-1+g^2)^(7/2))+(Pi h[10] Log[(1+g)/2] m[1]^3 m[2]^2)/(8 (-1+g^2)^2)+(Pi h[19] m[1]^2 m[2]^3)/(48 (-1+g^2)^3)+(Pi ArcCosh[g] h[25] m[1]^2 m[2]^3)/(16 (-1+g^2)^(7/2))+(Pi h[21] Log[(1+g)/2] m[1]^2 m[2]^3)/(8 (-1+g^2)^2);
c[4,u1,g,"rad1"] = -((8 h[34] m[1]^2 m[2]^3)/(3 (-1+g^2)^(5/2)))+(8 ArcCosh[g] h[35] m[1]^2 m[2]^3)/(-1+g^2)^3;
c[4,u2,g,"rad1"] = (h[38] m[1]^3 m[2]^2)/(705600 g^8 (-1+g^2)^(5/2))+(Pi^2 (-108 h[31]+108 g^2 h[31]+h[39]) m[1]^3 m[2]^2)/(192 (-1+g^2)^2)+(ArcCosh[g] h[40] m[1]^3 m[2]^2)/(6720 g^9 (-1+g^2)^3)+(32 ArcCosh[g]^2 h[43] m[1]^3 m[2]^2)/(-1+g^2)^(7/2)+(8 ArcCosh[g]^2 h[60] m[1]^3 m[2]^2)/(-1+g^2)^2+(ArcCosh[g] h[44] Log[2] m[1]^3 m[2]^2)/(8 (-1+g^2)^2)+(h[49] m[1]^2 m[2]^3)/(1440 g^7 (-1+g^2)^(5/2))+(Pi^2 (-27 h[31]+27 g^2 h[31]+2 h[50]) m[1]^2 m[2]^3)/(96 (-1+g^2)^2)+(ArcCosh[g] h[51] m[1]^2 m[2]^3)/(480 g^8 (-1+g^2)^3)-(32 ArcCosh[g]^2 h[54] m[1]^2 m[2]^3)/(-1+g^2)^(7/2)+(16 ArcCosh[g]^2 h[59] m[1]^2 m[2]^3)/(-1+g^2)^2-(ArcCosh[g] h[55] Log[2] m[1]^2 m[2]^3)/(4 (-1+g^2)^2)+(3 h[45] m[1]^3 m[2]^2 (-4 PolyLog[2,Sqrt[(-1+g)/(1+g)]]+PolyLog[2,(-1+g)/(1+g)]))/(16 (-1+g^2)^2)+(h[56] m[1]^2 m[2]^3 (-4 PolyLog[2,Sqrt[(-1+g)/(1+g)]]+PolyLog[2,(-1+g)/(1+g)]))/(32 (-1+g^2)^2)-(h[47] m[1]^3 m[2]^2 (-2 ArcCosh[g] Log[g]+PolyLog[2,-(g-Sqrt[-1+g^2])^2]))/(16 (-1+g^2)^2)+(h[58] m[1]^2 m[2]^3 (-2 ArcCosh[g] Log[g]+PolyLog[2,-(g-Sqrt[-1+g^2])^2]))/(8 (-1+g^2)^2)+(3 h[46] m[1]^3 m[2]^2 (ArcCosh[g] Log[(1+g)/2]-2 PolyLog[2,-g+Sqrt[-1+g^2]]))/(8 (-1+g^2)^2)-(h[57] m[1]^2 m[2]^3 (ArcCosh[g] Log[(1+g)/2]-2 PolyLog[2,-g+Sqrt[-1+g^2]]))/(4 (-1+g^2)^2);


c[4,b,g,"rad2"] = (Pi (h[9]-4 g^2 h[20]-4 g^3 h[20]) m[1]^3 m[2]^2)/(768 g^9 (1+g) (-1+g^2)^(5/2))+(Pi ArcCosh[g] (-2 h[13]+4 g h[13]-2 g^2 h[13]+h[24]+g h[24]) m[1]^3 m[2]^2)/(16 (-1+g)^3 (1+g)^4)+(3 Pi ArcCosh[g]^2 h[26] m[1]^3 m[2]^2)/(32 (-1+g^2)^(7/2))+(Pi (h[12]+8 h[23]-8 g^2 h[23]) Log[g] m[1]^3 m[2]^2)/(16 (-1+g^2)^(5/2))+(Pi (-h[11]+2 h[22]-2 g^2 h[22]) Log[(1+g)/2] m[1]^3 m[2]^2)/(32 (-1+g^2)^(5/2))-(3 Pi ArcCosh[g] (h[16]+h[28]) Log[(1+g)/2] m[1]^3 m[2]^2)/(16 (-1+g^2)^2)+(3 Pi (h[15]-4 h[27]) Log[(1+g)/2]^2 m[1]^3 m[2]^2)/(8 Sqrt[-1+g^2])-(3 Pi (-h[18]+g^2 h[18]+(8 h[29])/3) m[1]^3 m[2]^2 PolyLog[2,(1-g)/(1+g)])/(32 Sqrt[-1+g^2])-(3 Pi (h[17]+8 h[30]) m[1]^3 m[2]^2 PolyLog[2,(-1+g)/(1+g)])/(64 Sqrt[-1+g^2]);
c[4,u1,g,"rad2"]=0;
c[4,u2,g,"rad2"] = -((4 (-h[33]+h[37]) m[1]^3 m[2]^2)/(3 (-1+g^2)^3))+(16 ArcCosh[g] (-3 h[36]+2 h[41]) m[1]^3 m[2]^2)/(3 (-1+g^2)^(3/2))-(8 ArcCosh[g]^2 (h[42]+h[60]) m[1]^3 m[2]^2)/(-1+g^2)^2+(2 (45 h[32]-h[48]) m[1]^2 m[2]^3)/(45 (-1+g^2)^3)-(16 ArcCosh[g] h[52] m[1]^2 m[2]^3)/(5 (-1+g^2)^(3/2))+(16 ArcCosh[g]^2 (-h[53]-h[59]) m[1]^2 m[2]^3)/(-1+g^2)^2;


Dp1[i_,g]:=c[i,b,g] bHat[mu]/b^i+c[i,u1,g] u1[mu]/b^i+c[i,u2,g] u2[mu]/b^i
Dp2[i_,g]:=-c[i,b,g] bHat[mu]/b^i+c[i,u1,g] u2[mu]/b^i+c[i,u2,g] u1[mu]/b^i/.{m[1]->m[2],m[2]->m[1]}
Dp1[i_,g,aa_]:=c[i,b,g,aa] bHat[mu]/b^i+c[i,u1,g,aa] u1[mu]/b^i+c[i,u2,g,aa] u2[mu]/b^i
Dp2[i_,g,aa_]:=-c[i,b,g,aa] bHat[mu]/b^i+c[i,u1,g,aa] u2[mu]/b^i+c[i,u2,g,aa] u1[mu]/b^i/.{m[1]->m[2],m[2]->m[1]}


DE[3,g]=(m^4 nu^2 Pi (6 g Sqrt[-1+g^2] (-33+112 g^2-165 g^4+70 g^6) ArcSinh[Sqrt[-1+g]/Sqrt[2]]-(-1+g^2) (-1151+3336 g-3148 g^2+912 g^3-339 g^4+552 g^5-210 g^6+6 (5-76 g+145 g^2+16 g^3-185 g^4+60 g^5+35 g^6) Log[(1+g)/2])))/(48 b^3 (-1+g^2)^(5/2) Sqrt[1+2 (-1+g) nu]);
DE[4,g]=-(1/(b^4 Sqrt[1+2 (-1+g) nu])) m^5 nu^2 (h[49]/(1440 g^7 (-1+g^2)^(5/2))+(64 (45 h[32]-h[48])+15 (-1+g^2) Pi^2 (27 (-1+g^2) h[31]+2 h[50]))/(1440 (-1+g^2)^3)+ArcCosh[g] (h[51]/(480 g^8 (-1+g^2)^3)-(16 h[52])/(5 (-1+g^2)^(3/2)))+ArcCosh[g]^2 (-((16 h[53])/(-1+g^2)^2)-(32 h[54])/(-1+g^2)^(7/2))-(ArcCosh[g] h[55] Log[2])/(4 (-1+g^2)^2)-(ArcCosh[g] h[58] Log[g])/(4 (-1+g^2)^2)-(ArcCosh[g] h[57] Log[(1+g)/2])/(4 (-1+g^2)^2)-(h[56] PolyLog[2,Sqrt[(-1+g)/(1+g)]])/(8 (-1+g^2)^2)+(h[56] PolyLog[2,(-1+g)/(1+g)])/(32 (-1+g^2)^2)+(h[58] PolyLog[2,-(g-Sqrt[-1+g^2])^2])/(8 (-1+g^2)^2)+(h[57] PolyLog[2,-g+Sqrt[-1+g^2]])/(2 (-1+g^2)^2)+nu ((4 (-45 h[32]+30 h[33]-30 h[37]+h[48]))/(45 (-1+g^2)^3)+(h[38]-490 g (3840 g^7 h[34]+h[49]))/(352800 g^8 (-1+g^2)^(5/2))+(Pi^2 (54 (-1+g^2) h[31]+h[39]-4 h[50]))/(96 (-1+g^2)^2)+ArcCosh[g] ((53760 g^9 h[35]+h[40]-14 g h[51])/(3360 g^9 (-1+g^2)^3)-(32 (15 h[36]-10 h[41]-3 h[52]))/(15 (-1+g^2)^(3/2)))+ArcCosh[g]^2 (-((16 (h[42]-2 h[53]))/(-1+g^2)^2)+(64 (h[43]+h[54]))/(-1+g^2)^(7/2))+(ArcCosh[g] (h[44]+2 h[55]) Log[2])/(4 (-1+g^2)^2)+(ArcCosh[g] (h[47]+2 h[58]) Log[g])/(4 (-1+g^2)^2)+(ArcCosh[g] (3 h[46]+2 h[57]) Log[(1+g)/2])/(4 (-1+g^2)^2)+((-6 h[45]+h[56]) PolyLog[2,Sqrt[(-1+g)/(1+g)]])/(4 (-1+g^2)^2)-((-6 h[45]+h[56]) PolyLog[2,(-1+g)/(1+g)])/(16 (-1+g^2)^2)-((h[47]+2 h[58]) PolyLog[2,-(g-Sqrt[-1+g^2])^2])/(8 (-1+g^2)^2)-((3 h[46]+2 h[57]) PolyLog[2,-g+Sqrt[-1+g^2]])/(2 (-1+g^2)^2)));


chibRel[4,g]=(nu Pi (-((ArcCosh[g] h[25])/(32 (-1+g^2)^4))+(ArcSinh[Sqrt[-1+g]/Sqrt[2]] h[63])/(8 (-1+g^2)^4)+h[64]/(96 (-1+g^2)^(7/2))+(h[65] Log[(1+g)/2])/(16 (-1+g^2)^(5/2))+nu (-((ArcCosh[g] ((1+g) h[14]+(-3+g) h[25]))/(32 (-1+g^2)^4))+(ArcSinh[Sqrt[-1+g]/Sqrt[2]] h[66])/(8 (-1+g)^2 (1+g)^4)+h[67]/(96 (-1+g^2)^(7/2))+(h[68] Log[(1+g)/2])/(16 (-1+g^2)^(5/2)))))/Sqrt[1+2 (-1+g) nu]+1/Sqrt[1+2 (-1+g) nu] nu^2 Pi (-((h[9]-4 g^2 (1+g) h[20])/(1536 g^9 (-1+g^2)^3))+(ArcCosh[g] (2 (-1+g)^2 h[13]-(1+g) h[24]))/(32 (-1+g^2)^(7/2))-(3 ArcCosh[g]^2 h[26])/(64 (-1+g)^4 (1+g)^3)-((h[12]-8 (-1+g^2) h[23]) Log[g])/(32 (-1+g)^3 (1+g)^2)+((h[11]+2 (-1+g^2) h[22])/(64 (-1+g)^3 (1+g)^2)+(3 Sqrt[-1+g^2] ArcCosh[g] (h[16]+h[28]))/(32 (-1+g)^3 (1+g)^2)) Log[(1+g)/2]-(3 (h[15]-4 h[27]) Log[(1+g)/2]^2)/(16 (-1+g))+((3 (-1+g^2) h[18]+8 h[29]) PolyLog[2,(1-g)/(1+g)])/(64 (-1+g))+(3 (h[17]+8 h[30]) PolyLog[2,(-1+g)/(1+g)])/(128 (-1+g)))+Sqrt[1+2 (-1+g) nu] Pi ((3 h[61])/(128 (-1+g^2)^3)+nu (-((21 EllipticE[(-1+g)/(1+g)]^2 h[2])/(64 (-1+g)^2 (1+g)))-(3 EllipticK[(-1+g)/(1+g)]^2 h[3])/(32 (-1+g^2)^2)+(3 EllipticE[(-1+g)/(1+g)] EllipticK[(-1+g)/(1+g)] h[4])/(32 (-1+g^2)^2)+(Pi^2 h[5])/(16-16 g^2)+(ArcCosh[g] h[24])/(32 (-1+g^2)^(7/2))+(3 ArcCosh[g]^2 h[26])/(64 (-1+g^2)^4)-h[62]/(384 g^7 (-1+g^2)^3)-(h[23] Log[g])/(4 (-1+g^2)^2)+(-(h[22]/(32 (-1+g^2)^2))-(3 ArcCosh[g] h[28])/(32 (-1+g^2)^(5/2))) Log[(1+g)/2]+(3 h[27] Log[(1+g)/2]^2)/(4-4 g^2)+Log[1/2 (-1+g)] (-(h[6]/(32 (-1+g^2)^2))-(3 ArcCosh[g] h[16])/(32 (-1+g^2)^(5/2))+(3 h[15] Log[(1+g)/2])/(16 (-1+g^2)))-(3 Sqrt[-1+g^2] h[7] PolyLog[2,Sqrt[(-1+g)/(1+g)]])/(2 (-1+g)^2 (1+g)^3)+(h[29] PolyLog[2,(1-g)/(1+g)])/(8-8 g^2)+((3 Sqrt[-1+g^2] h[7])/(8 (-1+g)^2 (1+g)^3)+(3 h[30])/(16-16 g^2)) PolyLog[2,(-1+g)/(1+g)]));
chibRel[4,g,"cons"]=Sqrt[1+2 (-1+g) nu] Pi ((3 h[61])/(128 (-1+g^2)^3)+nu (-((21 EllipticE[(-1+g)/(1+g)]^2 h[2])/(64 (-1+g)^2 (1+g)))-(3 EllipticK[(-1+g)/(1+g)]^2 h[3])/(32 (-1+g^2)^2)+(3 EllipticE[(-1+g)/(1+g)] EllipticK[(-1+g)/(1+g)] h[4])/(32 (-1+g^2)^2)+(Pi^2 h[5])/(16-16 g^2)+(ArcCosh[g] h[24])/(32 (-1+g^2)^(7/2))+(3 ArcCosh[g]^2 h[26])/(64 (-1+g^2)^4)-h[62]/(384 g^7 (-1+g^2)^3)-(h[23] Log[g])/(4 (-1+g^2)^2)+(-(h[22]/(32 (-1+g^2)^2))-(3 ArcCosh[g] h[28])/(32 (-1+g^2)^(5/2))) Log[(1+g)/2]+(3 h[27] Log[(1+g)/2]^2)/(4-4 g^2)+Log[1/2 (-1+g)] (-(h[6]/(32 (-1+g^2)^2))-(3 ArcCosh[g] h[16])/(32 (-1+g^2)^(5/2))+(3 h[15] Log[(1+g)/2])/(16 (-1+g^2)))-(3 Sqrt[-1+g^2] h[7] PolyLog[2,Sqrt[(-1+g)/(1+g)]])/(2 (-1+g)^2 (1+g)^3)+(h[29] PolyLog[2,(1-g)/(1+g)])/(8-8 g^2)+((3 Sqrt[-1+g^2] h[7])/(8 (-1+g)^2 (1+g)^3)+(3 h[30])/(16-16 g^2)) PolyLog[2,(-1+g)/(1+g)]));
chibRel[4,g,"rad1"]=(nu Pi (-((ArcCosh[g] h[25])/(32 (-1+g^2)^4))+(ArcSinh[Sqrt[-1+g]/Sqrt[2]] h[63])/(8 (-1+g^2)^4)+h[64]/(96 (-1+g^2)^(7/2))+(h[65] Log[(1+g)/2])/(16 (-1+g^2)^(5/2))+nu (-((ArcCosh[g] ((1+g) h[14]+(-3+g) h[25]))/(32 (-1+g^2)^4))+(ArcSinh[Sqrt[-1+g]/Sqrt[2]] h[66])/(8 (-1+g)^2 (1+g)^4)+h[67]/(96 (-1+g^2)^(7/2))+(h[68] Log[(1+g)/2])/(16 (-1+g^2)^(5/2)))))/Sqrt[1+2 (-1+g) nu];
chibRel[4,g,"rad2"]=1/Sqrt[1+2 (-1+g) nu] nu^2 Pi (-((h[9]-4 g^2 (1+g) h[20])/(1536 g^9 (-1+g^2)^3))+(ArcCosh[g] (2 (-1+g)^2 h[13]-(1+g) h[24]))/(32 (-1+g^2)^(7/2))-(3 ArcCosh[g]^2 h[26])/(64 (-1+g)^4 (1+g)^3)-((h[12]-8 (-1+g^2) h[23]) Log[g])/(32 (-1+g)^3 (1+g)^2)+((h[11]+2 (-1+g^2) h[22])/(64 (-1+g)^3 (1+g)^2)+(3 Sqrt[-1+g^2] ArcCosh[g] (h[16]+h[28]))/(32 (-1+g)^3 (1+g)^2)) Log[(1+g)/2]-(3 (h[15]-4 h[27]) Log[(1+g)/2]^2)/(16 (-1+g))+((3 (-1+g^2) h[18]+8 h[29]) PolyLog[2,(1-g)/(1+g)])/(64 (-1+g))+(3 (h[17]+8 h[30]) PolyLog[2,(-1+g)/(1+g)])/(128 (-1+g)));


FE[0,g]=1/(24 (-1+g^2)^2 (g+(-1+g)^2 nu)) nu^2 Sqrt[1+2 (-1+g) nu] (6 g Sqrt[-1+g^2] (-33+112 g^2-165 g^4+70 g^6) ArcSinh[Sqrt[-1+g]/Sqrt[2]]-(-1+g^2) (-1151+3336 g-3148 g^2+912 g^3-339 g^4+552 g^5-210 g^6+6 (5-76 g+145 g^2+16 g^3-185 g^4+60 g^5+35 g^6) Log[(1+g)/2]));
FE[1,g]=1/(470400 g^9 (1-g^2)^3 (g+(-1+g)^2 nu)^3) nu^2 (-19600 g^9 (1+2 (-1+g) nu) (1+4 g^2-8 g^4-4 (1-3 g+4 g^2+g^3-8 g^4+5 g^5) nu-(-1+g)^3 (5-9 g-10 g^2+10 g^3) nu^2) (6 g Sqrt[-1+g^2] (-33+112 g^2-165 g^4+70 g^6) ArcSinh[Sqrt[-1+g]/Sqrt[2]]-(-1+g^2) (-1151+3336 g-3148 g^2+912 g^3-339 g^4+552 g^5-210 g^6+6 (5-76 g+145 g^2+16 g^3-185 g^4+60 g^5+35 g^6) Log[(1+g)/2]))-Sqrt[1+2 (-1+g) nu] (g+(-1+g)^2 nu)^2 (g nu (1881600 g^10 h[34]+h[38]-g^2 h[38]+31360 g^8 (45 Sqrt[-1+g^2] h[32]-30 Sqrt[-1+g^2] h[33]-60 h[34]+30 Sqrt[-1+g^2] h[37]-Sqrt[-1+g^2] h[48])-490 g h[49]+490 g^3 h[49]-3675 g^8 (-1+g^2)^(3/2) Pi^2 (54 (-1+g^2) h[31]+h[39]-4 h[50]))-245 g^2 (64 g^7 Sqrt[-1+g^2] (45 h[32]-h[48])-h[49]+g^2 h[49]+15 g^7 (-1+g^2)^(3/2) Pi^2 (27 (-1+g^2) h[31]+2 h[50]))-105 ArcCosh[g] (Sqrt[-1+g^2] nu h[40]+7 g Sqrt[-1+g^2] (1-2 nu) h[51]+7168 g^11 (nu (30 h[36]-20 h[41]-6 h[52])+3 h[52])-3584 g^13 (nu (30 h[36]-20 h[41]-6 h[52])+3 h[52])+3584 g^9 (-3 h[52]+nu (15 Sqrt[-1+g^2] h[35]-30 h[36]+20 h[41]+6 h[52])))+5644800 g^9 ArcCosh[g]^2 ((-1+g^2)^(3/2) h[53]+nu ((-1+g^2)^(3/2) h[42]-4 h[43]+2 Sqrt[-1+g^2] h[53]-2 g^2 Sqrt[-1+g^2] h[53]-4 h[54])+2 h[54])-88200 g^9 (-1+g^2)^(3/2) ArcCosh[g] (-h[55]+nu (h[44]+2 h[55])) Log[2]-88200 g^9 (-1+g^2)^(3/2) ArcCosh[g] (-h[58]+nu (h[47]+2 h[58])) Log[g]-88200 g^9 (-1+g^2)^(3/2) ArcCosh[g] (3 nu h[46]-h[57]+2 nu h[57]) Log[(1+g)/2]+44100 g^9 (-1+g^2)^(3/2) (12 nu h[45]+h[56]-2 nu h[56]) PolyLog[2,Sqrt[(-1+g)/(1+g)]]-11025 g^9 (-1+g^2)^(3/2) (12 nu h[45]+h[56]-2 nu h[56]) PolyLog[2,(-1+g)/(1+g)]+44100 g^9 (-1+g^2)^(3/2) (-h[58]+nu (h[47]+2 h[58])) PolyLog[2,-(g-Sqrt[-1+g^2])^2]+176400 g^9 (-1+g^2)^(3/2) (3 nu h[46]-h[57]+2 nu h[57]) PolyLog[2,-g+Sqrt[-1+g^2]]));


(* ::Subsection:: *)
(*x space*)


polynomialsf = {
	f[1]->515-978 x^2-2515 x^4-2236 x^6-2515 x^8-978 x^10+515 x^12,
	f[2]->95+359 x^2+95 x^4,
	f[3]->x^2 (393+980 x^2+393 x^4),
	f[4]->(1+x^2) (300+3529 x^2+300 x^4),
	f[5]->105-552 x+1308 x^2-6408 x^3+29471 x^4-69840 x^5+93368 x^6-69840 x^7+29471 x^8-6408 x^9+1308 x^10-552 x^11+105 x^12,
	f[6]->25+50 x+30 x^2+970 x^3+9614 x^4+23122 x^5+32806 x^6+38522 x^7-17280 x^8-6266 x^9-44326 x^10-23314 x^11-3854 x^12-3850 x^13-30 x^14-50 x^15-25 x^16,
	f[7]->225+960 x-653 x^2+18660 x^3-81220 x^4+348012 x^5-988828 x^6+2246580 x^7-4069432 x^8+5796072 x^9-6327400 x^10+4850588 x^11-146068 x^12-4253156 x^13+8512852 x^14-5194244 x^15-3421710 x^16+18494040 x^17-35060586 x^18+46911164 x^19-53134156 x^20+48549284 x^21-40352276 x^22+27553164 x^23-17478848 x^24+8829304 x^25-4240448 x^26+1475140 x^27-500828 x^28+92372 x^29-1316 x^30-4284 x^31+4517 x^32-120 x^33-225 x^34,
	f[8]->(1+x^2) (75-110 x^2-5643 x^4-65444 x^6-5643 x^8-110 x^10+75 x^12),
	f[9]->-120+416 x^2-1536 x^4+27 x^6+7410 x^8-7123 x^10+284 x^12+2421 x^14-790 x^16+35 x^18,
	f[10]->35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8,
	f[11]->-75-140 x+110 x^2+10552 x^3+2518 x^4+72836 x^5+73654 x^6+153344 x^7+7168 x^8-169444 x^9-57014 x^10-77896 x^11-8918 x^12-4052 x^13-110 x^14-560 x^15+75 x^16,
	f[12]->35-1420 x^2-3502 x^4-1420 x^6+35 x^8,
	f[13]->-25+45 x^2+480 x^3-5784 x^4+2432 x^5+3768 x^6-9184 x^7+31766 x^8-22272 x^9+8642 x^10-9184 x^11-1824 x^12+2432 x^13+2624 x^14+480 x^15-325 x^16+25 x^18,
	f[14]->75-815 x^2+7776 x^3+4981 x^4-7496 x^5+62455 x^6+14632 x^7-263730 x^8+257704 x^9-619158 x^10+824952 x^11+358506 x^12-1108312 x^13+621646 x^14-101032 x^15-159625 x^16+116120 x^17-715 x^18+2728 x^19-3695 x^20+1120 x^21+75 x^22,
	f[15]->480-329 x^2-313 x^4+4478 x^6+534 x^8-1045 x^10+35 x^12,
	f[16]->-25-50 x-30 x^2-10 x^3-3854 x^4-7698 x^5-9510 x^6-14202 x^7+5760 x^8+3450 x^9+13350 x^10+7762 x^11+1934 x^12+970 x^13+30 x^14+50 x^15+25 x^16,
	f[17]->3 (25+30 x^2-1881 x^4-5052 x^6-1881 x^8+30 x^10+25 x^12),
	f[18]->(1+x) (25-50 x+105 x^2+320 x^3+1214 x^4+1124 x^5+1214 x^6+320 x^7+105 x^8-50 x^9+25 x^10),
	f[19]->-945-1890 x+1160 x^2+4210 x^3+1365 x^4+75320 x^5-151760 x^6+10280 x^7+299510 x^8-143420 x^9-552960 x^10+1175612 x^11-668150 x^12-16424 x^13+336080 x^14-167480 x^15-1365 x^16-4210 x^17-1160 x^18+1890 x^19+945 x^20,
	f[20]->-2835+5670 x-4320 x^2+30825 x^3+169922 x^4+293624 x^5+334960 x^6+123302 x^7+13768779 x^8-52857504 x^9+161566834 x^10-352015433 x^11+583120352 x^12-659008280 x^13+207769160 x^14+1462607952 x^15-4669710694 x^16+10179520668 x^17-16964854896 x^18+24913296946 x^19-31469921580 x^20+35746860504 x^21-36277325784 x^22+32898849324 x^23-26950635826 x^24+19100062320 x^25-12155719324 x^26+6072368486 x^27-2450844752 x^28+204768184 x^29+447873304 x^30-615368160 x^31+385727561 x^32-222773874 x^33+82719904 x^34-28589515 x^35+5648602 x^36-554608 x^37-1784 x^38+64702 x^39-17385 x^40+4320 x^41-5670 x^42+2835 x^43,
	f[21]->(1+x^2) (945-2370 x^2+25949 x^4-70552 x^6+1490418 x^8+8678324 x^10+1490418 x^12-70552 x^14+25949 x^16-2370 x^18+945 x^20),
	f[22]->-315+1865 x^2-2925 x^4+2567 x^6-37390 x^8+92160 x^9-349190 x^10+712704 x^11-943866 x^12+495616 x^13-24818 x^14-155648 x^15+98553 x^16-30720 x^17+11885 x^18-1865 x^20+315 x^22,
	f[23]->-945-945 x+8115 x^2+8115 x^3-25774 x^4+20306 x^5+212802 x^6+43842 x^7-5371947 x^8+1374165 x^9-15855159 x^10-22662711 x^11+55109836 x^12-70701876 x^13+141503692 x^14-85510964 x^15+18437065 x^16+5767113 x^17-25852459 x^18+4359637 x^19+14402 x^20-184254 x^21-188334 x^22-29614 x^23+43955 x^24+8115 x^25-945 x^26-945 x^27,
	f[24]->2835-9075 x^2+19217 x^4-92160 x^5+14543 x^6+362496 x^7+3098254 x^8+12027392 x^9+15000050 x^10+32547328 x^11+14912242 x^12+11584512 x^13+4106638 x^14-361472 x^15+60367 x^16+48640 x^17+25617 x^18-17920 x^19-9075 x^20+2835 x^22,
	f[25]->-315-630 x+920 x^2+2470 x^3+1095 x^4+15080 x^5-29808 x^6+3128 x^7+54226 x^8-4244 x^9-184320 x^10+348308 x^11-177106 x^12-5176 x^13+91248 x^14-45800 x^15-1095 x^16-2470 x^17-920 x^18+630 x^19+315 x^20,
	f[26]->(-1+x) (1+x) (315+1310 x^2+3445 x^4+6244 x^6+3445 x^8+1310 x^10+315 x^12),f[27]->(-1+x) (315+630 x+25 x^2-580 x^3-1965 x^4-34070 x^5+54873 x^6-103992 x^7+54873 x^8-34070 x^9-1965 x^10-580 x^11+25 x^12+630 x^13+315 x^14),
	f[28]->(5+6 x^2+5 x^4)^2,
	f[29]->(1+x^4) (5-8 x^2-x^4-x^8-8 x^10+5 x^12),
	f[30]->(1+x^4) (3-25 x^2+107 x^4-65 x^6-183 x^8+181 x^10-79 x^12+13 x^14),
	f[31]->(1+x^4) (4-3 x^2+x^6) (1+x^2-7 x^4+x^6),
	f[32]->-1575-16290 x^2+17664 x^4+172032 x^5+181449 x^6+475136 x^7+181449 x^8+172032 x^9+17664 x^10-16290 x^12-1575 x^14,
	f[33]->-6089+324449 x^2+9016529 x^4+24787447 x^6-70016613 x^8-438587475 x^10-802942531 x^12-495470885 x^14+379392805 x^16+848919875 x^18+538537299 x^20+91567461 x^22-49467639 x^24-22552017 x^26-1840737 x^28+134985 x^30-384 x^32,
	f[34]->-1249-3162 x^2+15441 x^4+35284 x^6+15441 x^8-3162 x^10-1249 x^12,
	f[35]->-1-3 x^4-83 x^6+2361 x^8+5631 x^10+267 x^12-885 x^14+9 x^18,
	f[36]->-525+2498 x-5430 x^2+6324 x^3+5888 x^4-30882 x^5+60483 x^6-70568 x^7+60483 x^8-30882 x^9+5888 x^10+6324 x^11-5430 x^12+2498 x^13-525 x^14,
	f[37]->-7875-29343 x^2-3402462 x^4-25219205 x^6-25995696 x^8+302364745 x^10+1453741246 x^12+3220056283 x^14+4243955494 x^16+3463966939 x^18+1641099454 x^20+293397577 x^22-108076464 x^24-68789381 x^26-11263710 x^28+88929 x^30+88893 x^32+1536 x^34,
	f[38]->-1823-6054 x^2+202671 x^4+544300 x^6+202671 x^8-6054 x^10-1823 x^12,
	f[39]->-525-2498 x-5430 x^2-6324 x^3+5888 x^4+30882 x^5+60483 x^6+70568 x^7+60483 x^8+30882 x^9+5888 x^10-6324 x^11-5430 x^12-2498 x^13-525 x^14,
	f[40]->(1+x^2) (1575-3330 x^2-54103 x^4-45980 x^6-54103 x^8-3330 x^10+1575 x^12),f[41]->4078784+293864939 x^2-2965348109 x^4-34398634029 x^6-86530994389 x^8+59213918351 x^10+658596504279 x^12+1240847272119 x^14+805744136015 x^16-524520200015 x^18-1283935912119 x^20-858038577879 x^22-134876817551 x^24+125856434389 x^26+70638250029 x^28+10800330509 x^30-391708139 x^32-94395584 x^34,
	f[42]->(1+x^2) (175-370 x^2-95 x^4-1468 x^6-95 x^8-370 x^10+175 x^12),
	f[43]->x (1+x^2) (-16-4 x^2+467 x^4+2819 x^6-532 x^8-184 x^10+9 x^12+x^14),
	f[44]->-175+300 x+195 x^2+120 x^3+465 x^4-108 x^5+1563 x^6-624 x^7+1563 x^8-108 x^9+465 x^10+120 x^11+195 x^12+300 x^13-175 x^14,
	f[45]->27392+1583665 x^2+1075122 x^4-142572396 x^6-821807466 x^8-1040058412 x^10+5526161682 x^12+27958053484 x^14+62133957030 x^16+82917109238 x^18+69848373670 x^20+34548312684 x^22+6048278802 x^24-3577243692 x^26-2612087146 x^28-652647276 x^30-46484558 x^32+5167665 x^34+421632 x^36,
	f[46]->-((1+x^2) (525-1110 x^2-53533 x^4-37172 x^6-53533 x^8-1110 x^10+525 x^12)),
	f[47] -> 175+300 x-195 x^2+120 x^3-465 x^4-108 x^5-1563 x^6-624 x^7-1563 x^8-108 x^9-465 x^10+120 x^11-195 x^12+300 x^13+175 x^14};


c[1,b,x]=(2 (1+x^4) m[1] m[2])/(x (-1+x^2));
c[1,u1,x]=0;
c[1,u2,x]=0;

c[2,b,x]=(3 Pi (5+6 x^2+5 x^4) m[1] m[2] (m[1]+m[2]))/(8 x (-1+x^2));
c[2,u1,x]=(2 (1+x^4)^2 m[1] m[2]^2)/(x^2 (-1+x^2)^2);
c[2,u2,x]=-((2 (1+x^4)^2 m[1]^2 m[2])/(x^2 (-1+x^2)^2));

c[3,b,x]=(16 (1-2 x^2-x^4-x^8-2 x^10+x^12) m[1]^3 m[2])/(x (-1+x^2)^5)+((8 (-14+49 x^2-37 x^4-96 x^6+86 x^8-41 x^10+5 x^12))/(3 (-1+x^2)^5)-(16 (4+x^2-31 x^4+26 x^6-2 x^8-7 x^10+x^12) Log[x])/(-1+x^2)^5) m[1]^2 m[2]^2+(16 (1-2 x^2-x^4-x^8-2 x^10+x^12) m[1] m[2]^3)/(x (-1+x^2)^5);
c[3,u1,x]=(3 Pi (1+x^4) (5+6 x^2+5 x^4) m[1]^2 m[2]^2)/(4 x^2 (-1+x^2)^2)+(3 Pi (1+x^4) (5+6 x^2+5 x^4) m[1] m[2]^3)/(4 x^2 (-1+x^2)^2);
c[3,u2,x]=-((3 Pi (1+x^4) (5+6 x^2+5 x^4) m[1]^3 m[2])/(4 x^2 (-1+x^2)^2))+((Pi (105+168 x+1308 x^2-6264 x^3+29471 x^4-69264 x^5+93368 x^6-70416 x^7+29471 x^8-6552 x^9+1308 x^10-1272 x^11+105 x^12))/(192 x^3 (-1+x^2)^3)+(Pi (-60+240 x-304 x^2-217 x^3+788 x^4-889 x^5+446 x^7-788 x^8+198 x^9+304 x^10-325 x^11+60 x^12+35 x^13) Log[x])/(32 x^2 (-1+x^2)^4)-(Pi (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[(1+x)/2])/(32 x^3 (-1+x^2))) m[1]^2 m[2]^2;

c[4,b,x]=(Pi^3 f[19] m[1]^3 m[2]^2)/(16384 (-1+x)^2 x^7 (1+x)^4)+(Pi f[20] m[1]^3 m[2]^2)/(6144 (-1+x)^6 x^6 (1+x)^7 (1+x^2)^9)+(3 Pi ArcTanh[x] f[22] Log[x] m[1]^3 m[2]^2)/(2048 x^7 (-1+x^2)^4)+(Pi f[23] Log[x] m[1]^3 m[2]^2)/(2048 (-1+x)^7 x^6 (1+x)^8)+(Pi f[24] Log[(1+x)/2] m[1]^3 m[2]^2)/(1024 x^6 (-1+x^2)^5)+(Pi f[21] Log[2/(1+x^2)] m[1]^3 m[2]^2)/(1024 x^6 (-1+x^2)^5)+(Pi^3 f[6] m[1]^2 m[2]^3)/(512 (-1+x)^2 x^5 (1+x)^4)+(Pi f[7] m[1]^2 m[2]^3)/(192 x^4 (-1+x^2)^6 (1+x^2)^7)-(3 Pi ArcTanh[x] f[13] Log[x] m[1]^2 m[2]^3)/(64 x^5 (-1+x^2)^4)+(Pi f[14] Log[x] m[1]^2 m[2]^3)/(64 x^4 (-1+x^2)^7)+(3 Pi f[9] Log[x]^2 m[1]^2 m[2]^3)/(16 x (-1+x^2)^7)+(Pi f[11] Log[(1+x)/2] m[1]^2 m[2]^3)/(32 x^4 (-1+x^2)^4)-(3 Pi f[15] Log[x] Log[(1+x)/2] m[1]^2 m[2]^3)/(8 x (-1+x^2)^4)+(3 Pi f[12] Log[(1+x)/2]^2 m[1]^2 m[2]^3)/(16 x^3 (-1+x^2))+(Pi f[8] Log[2/(1+x^2)] m[1]^2 m[2]^3)/(32 x^4 (-1+x^2)^3)-(21 Pi EllipticE[1-x^2]^2 f[2] m[1]^2 m[2]^2 (m[1]+m[2]))/(8 (-1+x^2)^3)-(15 Pi EllipticK[1-x^2]^2 f[3] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+x^2)^3)+(3 Pi EllipticE[1-x^2] EllipticK[1-x^2] f[4] m[1]^2 m[2]^2 (m[1]+m[2]))/(8 (-1+x^2)^3)+(Pi ArcTanh[x] f[5] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 x^3 (-1+x^2)^3)-(3 Pi ArcTanh[x] f[10] Log[(1+x)/2] m[1]^2 m[2]^2 (m[1]+m[2]))/(8 x^3 (-1+x^2))+(3 Pi f[1] m[1] m[2] (m[1]^3+m[2]^3))/(128 x (-1+x^2)^5)+(3 Pi f[25] m[1]^3 m[2]^2 (PolyLog[2,-x]-PolyLog[2,x]))/(4096 (-1+x)^2 x^7 (1+x)^4)+(3 Pi f[16] m[1]^2 m[2]^3 (-PolyLog[2,-x]+PolyLog[2,x]))/(128 (-1+x)^2 x^5 (1+x)^4)+(3 Pi f[26] m[1]^3 m[2]^2 PolyLog[2,-((-1+x)^2/(1+x)^2)])/(4096 x^7)+(Pi f[17] m[1]^2 m[2]^3 PolyLog[2,-((-1+x)^2/(1+x)^2)])/(128 x^5 (-1+x^2))+(3 Pi f[27] m[1]^3 m[2]^2 PolyLog[2,(-1+x)/(1+x)])/(2048 x^7 (1+x))-(3 Pi f[18] m[1]^2 m[2]^3 PolyLog[2,(-1+x)/(1+x)])/(64 (-1+x) x^5);
c[4,u1,x]=(8 f[30] m[1]^2 m[2]^3)/(3 x^3 (-1+x^2)^6)-(32 f[31] Log[x] m[1]^2 m[2]^3)/(x (-1+x^2)^6)+(9 Pi^2 f[28] m[1] m[2]^2 (m[1]+m[2])^2)/(128 x^2 (-1+x^2)^2)+(8 f[29] m[1] m[2]^2 (m[1]^2+m[2]^2))/(x^2 (-1+x^2)^6);
c[4,u2,x]=-((9 Pi^2 f[28] m[1]^4 m[2])/(128 x^2 (-1+x^2)^2))-(8 f[29] m[1]^4 m[2])/(x^2 (-1+x^2)^6)-(Pi^2 f[40] m[1]^3 m[2]^2)/(1536 x^3 (-1+x^2)^4)+(f[41] m[1]^3 m[2]^2)/(705600 x^3 (-1+x^2)^6 (1+x^2)^8)+(f[45] Log[x] m[1]^3 m[2]^2)/(3360 x^3 (-1+x^2)^6 (1+x^2)^9)-(32 f[43] Log[x]^2 m[1]^3 m[2]^2)/(-1+x^2)^7+(3 f[42] Log[x] Log[1+x] m[1]^3 m[2]^2)/(32 x^3 (-1+x^2)^4)+(Pi^2 f[32] m[1]^2 m[2]^3)/(384 x^3 (-1+x^2)^4)+(f[33] m[1]^2 m[2]^3)/(720 x^2 (-1+x^2)^6 (1+x^2)^7)-(f[37] Log[x] m[1]^2 m[2]^3)/(240 x^2 (-1+x^2)^6 (1+x^2)^8)+(32 f[35] Log[x]^2 m[1]^2 m[2]^3)/(x^2 (-1+x^2)^7)+(f[34] Log[x] Log[1+x] m[1]^2 m[2]^3)/(8 x^2 (-1+x^2)^4)+(3 f[47] m[1]^3 m[2]^2 PolyLog[2,-x])/(64 x^3 (-1+x^2)^4)+(f[39] m[1]^2 m[2]^3 PolyLog[2,-x])/(32 x^3 (-1+x^2)^4)+(3 f[44] m[1]^3 m[2]^2 (2 ArcTanh[x] Log[x]-PolyLog[2,x]))/(64 x^3 (-1+x^2)^4)+(f[36] m[1]^2 m[2]^3 (2 ArcTanh[x] Log[x]-PolyLog[2,x]))/(32 x^3 (-1+x^2)^4)+(f[46] m[1]^3 m[2]^2 (2 Log[x] Log[1+x^2]+PolyLog[2,-x^2]))/(128 x^3 (-1+x^2)^4)+(f[38] m[1]^2 m[2]^3 (2 Log[x] Log[1+x^2]+PolyLog[2,-x^2]))/(32 x^2 (-1+x^2)^4);


Dp1[i_,x]:=c[i,b,x] bHat[mu]/b^i+c[i,u1,x] u1[mu]/b^i+c[i,u2,x] u2[mu]/b^i
Dp2[i_,x]:=-c[i,b,x] bHat[mu]/b^i+c[i,u1,x] u2[mu]/b^i+c[i,u2,x] u1[mu]/b^i/.{m[1]->m[2],m[2]->m[1]}

